Scaling characteristics of fractional diffusion processes in the presence of power-law distributed random noise

We present results of the numerical simulations and the scaling characteristics of one-dimensional random fluctuations with heavy tailed probability distribution functions. Assuming that the distribution function of the random fluctuations obeys L\'evy statistics with a power-law scaling exponent, we investigate the fractional diffusion equation in the presence of $\mu$-stable L\'evy noise. e study the scaling properties of the global width and two point correlation functions, we then compare the analytical and numerical results for the growth exponent $\beta$ and the roughness exponent $\alpha$. We also investigate the fractional Fokker-Planck equation for heavy-tailed random fluctuations. We show that the fractional diffusion processes in the presence of $\mu$-stable L\'evy noise display special scaling properties in the probability distribution function (PDF). Finally, we study numerically the scaling properties of the heavy-tailed random fluctuations by using the diffusion entropy analysis. This method is based on the evaluation of the Shannon entropy of the PDF generated by the random fluctuations, rather than on the measurement of the global width of the process. We apply the diffusion entropy analysis to extract the growth exponent $\beta$ and to confirm the validity of our numerical analysis. The proposed fractional langevin equation can be used for modeling, analysis and characterization of experimental data, such as solar flare fluctuations, turbulent heat flow and etc.

==> tex.m <==
function [dviout,errout,auxout]=tex(str,varargin)
% MATLAB supports TeX/LaTeX for displaying equations
% and other mathematical expressions in the MATLAB figure
% window.
%
% Example:
%
%   mytexstr = '$\frac{1}{2}$';
%   h = text('string',mytexstr,...
%            'interpreter','latex',...
%            'fontsize',40,...
%            'units','norm',...
%            'pos',[.5 .5]);
%
% The MATLAB implementation of TeX is compiled from Donald Knuth's
% original TeX parser (version: 3.14159) located on the
% <a href="matlab: web('http://www.ctan.org')">TeX Archive Network</a>. The LaTeX distribution was also obtained
% from the TeX Archive Network.
%
% The True Type Computer Modern fonts were obtained from 
% the BaKoMa Fonts Collection located on the TeX Archive Network:
% http://www.ctan.org/tex-archive/fonts/cm/ps-type1/bakoma
% The Type1 fonts were obtained from
% http://www.ams.org/publications/type1-fonts
%
% The most recent and complete version of BaKoMa Fonts is
% available at:
% http://www.ctan.org/tex-archive/systems/win32/bakoma
%
% For more information on TeX & LaTeX, please see the following:
%    -<a href="matlab:web('http://www.tug.org')">TeX Users Group </a>
%    -<a href="matlab:web('http://www.ctan.org')">TeX Archive Network </a>
%    -Newsgroup: "comp.text.tex"
%
% This m-file is a helper function for generating "DVI", TeX's
% device independent typesetting code.

%TEX  Interpret a TeX or LaTeX string
%   DVI = TEX(STR) runs TeX or LaTeX on the string STR and returns the dvi
%   output in Y as a uint8 vector.
%
%   DVI = TEX(...,PARAM1,VAL1,PARAM2,VAL2,...) applies the parameter-value
%   pairs. Legal PARAM strings are
%      'format'   ['latex'], 'plain'  - specify format of STR
%      'width'    Turn on line-wrapping to the width VAL. The string VAL must
%                 contain a legal TeX dimension expression (eg, '4in').
%                 If line-wrapping is turned off then using '$$' for display
%                 math mode will be replaced with '$/displaystyle'
%      'fragment' false, [true]  - interpret STR as a content
%                 fragment within \begin{document} and \end{document}
%      'verbose'  [0],1,2,3 - print out debugging information.
%      'dofileio' true,[false] - print dvi & log output to a
%                 file. No arguments are returned.
%      'initex'   true,[false] - call initex parser instead of tex
%                 parser (initex is for building *.fmt files, see TeX
%                 reference for more information)
%
%   [DVI,ERR] = TEX(...) returns the error message generated by the TeX
%                parser.
%
%   [DVI,ERR,AUX] = TEX(...) returns in AUX any auxiliary output
%                generated by TeX as a cell array of output
%                name and contents pairs.
%
%   TEX('addpath',DIR) adds DIR to the TeX search path.
%
%  The LaTeX implementation does not contain T1 encoded Computer
%  Modern (dc & ec) fonts.

%   Copyright 1984-2011 The MathWorks, Inc.
%   $Revision: 1.1.10.13 $  $Date: 2011/02/19 14:51:51 $

dvi = []; 
%err = []; 
loginfo = [];
dviout = []; errout = []; auxout = [];

% Syntax: tex('addtexpath',...)
if ischar(str) && strcmp(str,'addpath') && nargin==2 && ischar(varargin{1})
    pathCache = localGetTeXPath;
    pathCache{end+1} = varargin{1};
    setappdata(0,'TeXPath',pathCache);
    return;
end

% Syntax: tex(str,'param1','val1',...)
format = '%&latex'; %'%&plain';
width = [];
fragment = true;
verbose = 0;
dofileio = false;
doinitex = false;
%doincludelatex = false;
if nargin > 1
    while ~isempty(varargin)
        switch lower(varargin{1})
            case 'format'
                format = ['%&' varargin{2}];
            case 'width'
                width = varargin{2};
            case 'fragment'
                fragment = varargin{2};
            case 'verbose'
                verbose = varargin{2};
            case 'dofileio'
                dofileio = varargin{2};
            case 'initex'
                doinitex = varargin{2};
        end
        varargin(1:2) = [];
    end
end

[err] = localCheckValidString(str);
if isempty(err)
    [tstr] = localDecorateInputString(str,format,width,fragment);
    err = localCheckStringLength(tstr);
    if isempty(err)
        [dvi,loginfo,err] = localCallTeXParser(tstr, doinitex, verbose, dofileio);
    end
end

if nargout > 0
    % If error message exists, then force dvi to be empty
    if ~isempty(err)
        dviout = [];
    else
        dviout = dvi;
    end
    if nargout > 1
        errout = err;
    end
    if nargout > 2
        auxout = loginfo;
    end
end

%-------------------------------------------------------%
function [err] = localCheckValidString(str)

err = [];

if iscell(str)
    strchk = strcat(str{:});
else
    strchk = str;
end

% if ~isempty(find(strchk>char(126),1)) 
if ~isempty(find(strchk>char(126))) 
    err = 'Invalid text character detected.';
end

%-------------------------------------------------------%
function err = localCheckStringLength(str)
% The max buffer size in the TeX parser is 1500 characters, we
% can control this buffer size using tex.ch, but 1500 seems reasonable.
% This error will also get caught by texmex, but by catching the
% error before calling the TeX parser we can customize the error message.
err = [];
if length(str)>1300
    err = 'TeX/LaTeX string is too long.';
end

%-------------------------------------------------------%
function [tstr] = localDecorateInputString(str,format,width,fragment)
% str is a cell array or char array

% Convert multi-line cell string to char array
% with the following format:
% \vbox{\hbox{str1}\hbox{str2}...}
if iscell(str)
    if numel(str)==1
        str = str{1};
    else
        strc = '\vbox{';
        for n = 1:length(str)
            strc = [strc,'\hbox{',str{n},'}'];
        end
        strc = [strc,'}'];
        str = strc;
    end
end

if strcmp(format(3:end),'latex')
    standardhead = ' \nofiles \documentclass{mwarticle} \begin{document}';
    standardtail = ' \end{document}';
else
    standardhead = ' \relax \nopagenumbers \noindent';
    standardtail = ' \bye';
end

if isempty(width)
    tstr = str(1);
    n=2;
    mathmode = 0;
    % replace $$ with $\displaystyle
    while n<=length(str)
        if (str(n) == '$') && (str(n-1) == '$')
            if ~mathmode
                tstr = [tstr '\displaystyle '];
            end
            n=n+1;
            mathmode = ~mathmode;
        else
            tstr = [tstr str(n)];
            n=n+1;
        end
    end

    if fragment
        tstr = [ format standardhead '\setbox0=\hbox{' tstr ...
            '}\copy0\special{bounds: \the\wd0 \the\ht0 \the\dp0}' ...
            standardtail];
    else
        % For now, let input string define format, this is used when
        % generating format files (i.e. plain.fmt)
        %  tstr = [ format ' ' tstr ];
    end
else
    if fragment
        tstr = [ format standardhead ' \hsize=' width ' \setbox0=\hbox{' str ...
            '}\copy0\special{bounds: \the\wd0 \the\ht0 \the\dp0}' ...
            standardtail];
    else
        tstr = [ format ' ' tstr ];
    end
end

%-------------------------------------------------------%
function [dvi,loginfo,err] = localCallTeXParser(tstr, doinitex, verbose, dofileio)

dvi = [];
loginfo = [];
%err = [];
[texpath,err] = localGetTeXPath;

try
    if isempty(err)
        % Send output to files
        if dofileio
            if doinitex
                mlinitex(tstr, texpath, verbose, dofileio);
            else
                texmex(tstr, texpath, verbose, dofileio);
            end
            % Send output to return variables
        else
            if doinitex
                [dvi,loginfo,err] = mlinitex(tstr, texpath, verbose, dofileio);
            else
                [dvi,loginfo,err] = texmex(tstr, texpath, verbose, dofileio);
            end
        end
    end
catch ex
    err = ex.getReport('basic'); 
    dvi = [];
    loginfo = [];
end

%-------------------------------------------------------%
function [texpath,err] = localGetTeXPath
% Create cell array containing directories

texpath = getappdata(0,'TeXPath');
err = [];

% Always reload search cache if calling initex since files may have changed
if isempty(texpath)
    mlroot = matlabroot;

    % Uncomment the following for sandbox testing
    %mlroot = 'S:/A/matlab';

    texpath{1} = fullfile(mlroot,'sys','fonts','ttf','cm',filesep);
    texpath{end+1} = fullfile(mlroot,'sys','tex',filesep);
    texpath{end+1} = fullfile(mlroot,'sys','tex','latex','base',filesep);
    texpath{end+1} = fullfile(mlroot,'sys','tex','tfm',filesep);

    [c,maxsize,endian] = computer;
    if strncmp(endian,'B',1)
        texpath{end+1} = fullfile(mlroot,'sys','tex','format','bigendian',filesep);
    else
        texpath{end+1} = fullfile(mlroot,'sys','tex','format','smallendian',filesep);
    end

    % Error if directories don't exist
    for n = 1:length(texpath)
        if ~isequal(exist(texpath{n},'dir'),7)
            err = sprintf('Can''t find %s',texpath{n});
            break;
        end
    end

    % Cache path
    if isempty(err)
        setappdata(0,'TeXPath',texpath);
    end

    % Load fonts on Windows
    if ispc
        [names,paths] = localExpandDir(...
            fullfile(mlroot,'sys','fonts','ttf','cm',filesep));
        localLoadTTFFontsOnWindows(names,paths);
    end
end

%-------------------------------------------------------%
function localLoadTTFFontsOnWindows(names,paths)
% Load all TTF fonts. This function assumes that
% NAMES is already in alphabetical order

% TBD Replace this code with REGEXP

% Ignore files that don't have a .ttf extension
ind = [];
for n = 1:length(names)
    tmp = fliplr(names{n});
    if strncmp(tmp,'ftt.',4)
        ind(end+1) = n;
    end
end
names = {names{ind}};
paths = {paths{ind}};
paths = strrep(paths,'/','\');

% Pass to mexfile for GDI loading
loadfonts(paths);

%-------------------------------------------------------%
function [names,paths] = localExpandDir(root)

if ~exist(root,'dir')
%     message = sprintf('%s does not exist',root);
    error('MATLAB:graphics:tex','%s does not exist',root);
end

d = dir(root); % big performance hit
inds = find([d.isdir]);
list = {d(~logical([d.isdir])).name};
plist = cell(1,length(list));
for n=1:length(list)
    plist{n} = fullfile(root,list{n});
end

% recurse on sub-directories
% for n=inds
%   subd = d(n);
%   if ~(strcmp(subd.name,'.') || strcmp(subd.name,'..'))
%     [slist,splist] = localExpandDir(fullfile(root,subd.name));
%     list = {list{:}, slist{:}};
%     plist = {plist{:}, splist{:}};
%   end
% end

names = list;
paths = plist;

